Explainable Product Search with a Dynamic Relation Embedding Model

Product search is one of the most popular methods for customers to discover products online. Most existing studies on product search focus on developing effective retrieval models that rank items by their likelihood to be purchased. They, however, ignore the problem that there is a gap between how systems and customers perceive the relevance of items. Without explanations, users may not understand why product search engines retrieve certain items for them, which consequentially leads to imperfect user experience and suboptimal system performance in practice. In this work, we tackle this problem by constructing explainable retrieval models for product search. Specifically, we propose to model the "search and purchase" behavior as a dynamic relation between users and items, and create a dynamic knowledge graph based on both the multi-relational product data and the context of the search session. Ranking is conducted based on the relationship between users and items in the latent space, and explanations are generated with logic inferences and entity soft matching on the knowledge graph. Empirical experiments show that our model, which we refer to as the Dynamic Relation Embedding Model (DREM), significantly outperforms the state-of-the-art baselines and has the ability to produce reasonable explanations for search results.

==> figure/scripts/CD/dynamic_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex = True)


n_groups = 11
lineWidth = 1.5
markerSize = 12

best_model = [0.007, 0.065 ,0.078 ,0.078 ,0.073 ,0.074 ,0.064 ,0.056 ,0.047 ,0.036 ,0.022]
n_groups = len(best_model)
x = np.array([0.1*i  for i in range(n_groups)])

fig, ax = plt.subplots()

plt.plot(x, best_model, 'r', marker='v', label = r'DREM', lw = lineWidth, ms = markerSize)

# Tweak spacing to prevent clipping of ylabel
plt.subplots_adjust(left=0.2, bottom=0.15)
plt.xlabel(r'Dynamic Relation Weight $\lambda$')
#plt.yticks([0.1*i for i in range(11)],('0%','10%','20%','30%','40%','50%','60%','70%','80%','90%','100%'))
plt.ylim(ymax=0.085, ymin=0.0)
plt.xlim(xmax=1.0, xmin=0.0)
#plt.xlim(xmax=1.0)
plt.ylabel('MAP')
ax.legend()
plt.grid(True)
plt.tight_layout()

fig.savefig('./cd_dynamic_plot.pdf')
#plt.show()

==> figure/scripts/CD/embed_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex = True)


n_groups = 11
lineWidth = 1.5
markerSize = 12

best_model = [0.066,0.074,0.073,0.073,0.073]
HEM = [0.026,0.027,0.034,0.026,0.027]
LSE = [0.004,0.010,0.015,0.016,0.018]

fig, ax = plt.subplots()

x = [100,200,300,400,500]
plt.plot(x, best_model, 'r', marker='v', label = r'DREM', lw = lineWidth, ms = markerSize)
plt.plot( x, HEM, 'b' , marker='s', label = 'HEM', lw = lineWidth, ms = markerSize, ls = '--' )
plt.plot( x, LSE, 'g' , marker='o', label = 'LSE', lw = lineWidth, ms = markerSize, ls = '--' )

# Tweak spacing to prevent clipping of ylabel
plt.subplots_adjust(left=0.2, bottom=0.15)
plt.legend()
plt.xlabel(r'Embedding size $\alpha$')
plt.xticks(x)
#plt.yticks([0.1*i for i in xrange(11)],('0%','10%','20%','30%','40%','50%','60%','70%','80%','90%','100%'))
plt.ylim(ymax=0.085, ymin=0.0)
plt.xlim(xmax=505, xmin=95)
#plt.xlim(xmax=1.0)
plt.ylabel('MAP')
plt.grid(True)
plt.tight_layout()

fig.savefig('./cd_embed_plot.pdf')
#plt.show()

==> figure/scripts/CD/user_count_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib

font_size = 18
matplotlib.rcParams.update({'font.size': font_size})
matplotlib.rc('text', usetex = True)
fig, ax = plt.subplots()


labels = ['Q1$^+$, Q2$^+$', 'Q1$^-$ ,Q2$^+$', 'Q1$^+$, Q2$^-$', 'Q1$^-$, Q2$^-$']
usefulness = (r'0',r'1',r'2')
segments = 4

count_mat = np.array([
        [8, 22, 0], # <Q1,Q2> = <1,1>
        [0, 0, 0], # <Q1,Q2> = <0,1>
        [7, 12, 0], # <Q1,Q2> = <1,0>
        [1, 0, 0] # <Q1,Q2> = <0,0>
])
count_mat_t = count_mat.transpose()
percentages = ((count_mat_t / (np.sum(count_mat_t, axis=1)+0.000000001)[:, np.newaxis]) * 100 + 0.5).astype(int)
data = percentages.transpose()


# generate some multi-dimensional data & arbitrary labels
#data = 3 + 10* np.random.rand(segments, len(usefulness))
y_pos = np.arange(len(usefulness))

#fig = plt.figure(figsize=(10,8))
#ax = fig.add_subplot(111)

colors ='gbyr'
hatchs = '-+x\\'
patch_handles = []
left = np.zeros(len(usefulness)) # left alignment of data starts at zero
for i, d in enumerate(data):
    patch_handles.append(ax.barh(y_pos, d, 0.5,
      color=colors[i%len(colors)],
      edgecolor='k',
      #hatch=hatchs[i%len(hatchs)],
      alpha=0.5,
      align='center', 
      label=labels[i],
      left=left))
    # accumulate the left-hand offsets
    left += d

# go through all of the bar segments and annotate
for j in range(len(patch_handles)):
    for i, patch in enumerate(patch_handles[j].get_children()):
        if percentages[i,j] >= 5:
            bl = patch.get_xy()
            x = 0.5*patch.get_width() + bl[0]
            y = 0.35*patch.get_height() + bl[1]
            ax.text(x,y, r'%d' % (percentages[i,j]) + '\%', ha='center', fontsize=(font_size-4))

for i in range(len(usefulness)):
  if np.sum(count_mat_t[i:]) > 0:
    continue
  ax.barh(i, 100, 0.5,
      edgecolor='k',
      color='w',
      hatch='\\',
      alpha=0.5,
      align='center')


ax.set_yticks(y_pos)
ax.set_yticklabels(usefulness)
ax.get_xaxis().set_visible(False)
plt.xlim(xmax=100)
plt.ylim(ymax=3, ymin=-0.5)
plt.ylabel(r'Q3: Usefulness',fontsize=font_size)

ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.05),
          ncol=2, fancybox=True, shadow=True)

plt.tight_layout()
fig.savefig('./cd_user_count_plot.pdf')
#plt.show()

==> figure/scripts/CD/user_score_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib

font_size = 18
matplotlib.rcParams.update({'font.size': font_size})
matplotlib.rc('text', usetex = True)


item_scores = [0.8125, 0.9853, 0]
item_errors = [0.2997, 0.2840, 0]

query_scores = [0.25, 0.5, 0]
query_errors = [0.25, 0.4537, 0.0]

x_labels = ['0', '1', '2']

n_groups = len(x_labels)
x = [i+1 for i in range(n_groups)]

fig, ax = plt.subplots()

index = np.arange(n_groups) + 1
bar_width = 0.3

rects1 = plt.bar(index , item_scores, bar_width,
                 yerr=item_errors,
                 capsize=5,
                 color='w',
                 edgecolor='black',
                 hatch='x',
                 fill=True,
                 label=r'Q1: Item information')

rects2 = plt.bar(index + bar_width, query_scores, bar_width,
                 yerr=query_errors,
                 capsize=5,
                 color='w',
                 edgecolor='black',
                 label=r'Q2: Query information')


plt.xticks([i+1+bar_width/2 for i in range(n_groups)], x_labels, fontsize=font_size)
#plt.ylabel(r'Scores',fontsize=font_size)
plt.xlabel(r'Q3: Usefulness',fontsize=font_size)

plt.ylim(ymax=2, ymin=0.0)
plt.legend(loc='upper left')
plt.tight_layout()

fig.savefig('./cd_user_score_plot.pdf')
#plt.show()

==> figure/scripts/CellPhone/dynamic_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex = True)

lineWidth = 1.5
markerSize = 12

best_model = [0.002, 0.238, 0.265, 0.233, 0.238, 0.249, 0.247, 0.191, 0.151, 0.187, 0.105]
n_groups = len(best_model)
x = np.array([0.1*i  for i in xrange(n_groups)])

fig, ax = plt.subplots()

plt.plot(x, best_model, 'r', marker='v', label = r'DREM', lw = lineWidth, ms = markerSize)

# Tweak spacing to prevent clipping of ylabel
plt.subplots_adjust(left=0.2, bottom=0.15)
#plt.legend()
plt.xlabel(r'Dynamic Relation Weight $\lambda$')
plt.xticks(x)
#plt.yticks([0.1*i for i in xrange(11)],('0%','10%','20%','30%','40%','50%','60%','70%','80%','90%','100%'))
plt.ylim(ymax=0.270, ymin=0.030)
plt.xlim(xmax=1.0, xmin=0.0)
#plt.xlim(xmax=1.0)
plt.ylabel('MAP')
plt.grid(True)
plt.tight_layout()

fig.savefig('./ce_dynamic_plot.pdf')
#plt.show()

==> figure/scripts/CellPhone/embed_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex = True)


n_groups = 11
lineWidth = 1.5
markerSize = 12

best_model = [0.219,0.249,0.247,0.248,0.225]
HEM = [0.124,0.098,0.106,0.117,0.105]
LSE = [0.032,0.068,0.075,0.098,0.094]

fig, ax = plt.subplots()

x = [100,200,300,400,500]
plt.plot(x, best_model, 'r', marker='v', label = r'DREM', lw = lineWidth, ms = markerSize)
plt.plot( x, HEM, 'b' , marker='s', label = 'HEM', lw = lineWidth, ms = markerSize, ls = '--' )
plt.plot( x, LSE, 'g' , marker='o', label = 'LSE', lw = lineWidth, ms = markerSize, ls = '--' )

# Tweak spacing to prevent clipping of ylabel
plt.subplots_adjust(left=0.2, bottom=0.15)
#plt.legend()
plt.xlabel(r'Embedding size $\alpha$')
plt.xticks(x)
#plt.yticks([0.1*i for i in xrange(11)],('0%','10%','20%','30%','40%','50%','60%','70%','80%','90%','100%'))
plt.ylim(ymax=0.260, ymin=0.030)
plt.xlim(xmax=505, xmin=95)
#plt.xlim(xmax=1.0)
plt.ylabel('MAP')
plt.grid(True)
plt.tight_layout()

fig.savefig('./ce_embed_plot.pdf')
#plt.show()

==> figure/scripts/CellPhone/user_count_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib

font_size = 18
matplotlib.rcParams.update({'font.size': font_size})
matplotlib.rc('text', usetex = True)
fig, ax = plt.subplots()


labels = ['Q1$^+$, Q2$^+$', 'Q1$^-$ ,Q2$^+$', 'Q1$^+$, Q2$^-$', 'Q1$^-$, Q2$^-$']
usefulness = (r'0',r'1',r'2')
segments = 4

count_mat = np.array([
        [12, 11, 1], # <Q1,Q2> = <1,1>
        [0, 0, 0], # <Q1,Q2> = <0,1>
        [19, 1, 0], # <Q1,Q2> = <1,0>
        [6, 0, 0] # <Q1,Q2> = <0,0>
])
count_mat_t = count_mat.transpose()
percentages = ((count_mat_t / (np.sum(count_mat_t, axis=1)+0.000000001)[:, np.newaxis]) * 100 + 0.5).astype(int)
data = percentages.transpose()


# generate some multi-dimensional data & arbitrary labels
#data = 3 + 10* np.random.rand(segments, len(usefulness))
y_pos = np.arange(len(usefulness))

#fig = plt.figure(figsize=(10,8))
#ax = fig.add_subplot(111)

colors ='gbyr'
hatchs = '-+x\\'
patch_handles = []
left = np.zeros(len(usefulness)) # left alignment of data starts at zero
for i, d in enumerate(data):
    patch_handles.append(ax.barh(y_pos, d, 0.5,
      color=colors[i%len(colors)],
      edgecolor='k',
      #hatch=hatchs[i%len(hatchs)],
      alpha=0.5,
      align='center', 
      label=labels[i],
      left=left))
    # accumulate the left-hand offsets
    left += d

# go through all of the bar segments and annotate
for j in range(len(patch_handles)):
    for i, patch in enumerate(patch_handles[j].get_children()):
        if percentages[i,j] >= 5:
            bl = patch.get_xy()
            x = 0.5*patch.get_width() + bl[0]
            y = 0.35*patch.get_height() + bl[1]
            ax.text(x,y, r'%d' % (percentages[i,j]) + '\%', ha='center', fontsize=(font_size-4))

ax.set_yticks(y_pos)
ax.set_yticklabels(usefulness)
ax.get_xaxis().set_visible(False)
plt.xlim(xmax=100)
plt.ylim(ymax=3, ymin=-0.5)
plt.ylabel(r'Q3: Usefulness',fontsize=font_size)

ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.05),
          ncol=2, fancybox=True, shadow=True)

plt.tight_layout()
fig.savefig('./cellphone_user_count_plot.pdf')
#plt.show()

==> figure/scripts/CellPhone/user_score_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib

font_size = 18
matplotlib.rcParams.update({'font.size': font_size})
matplotlib.rc('text', usetex = True)


item_scores = [26.5/37, (9+5.5)/12, 1.5]
item_errors = [np.sqrt(0.174174174), np.sqrt((0.196428571*8 + 0.0625*4)/12), 0.005]

query_scores = [6.5/37, (3.5+3)/12, 0.5]
query_errors = [np.sqrt(0.072447447), np.sqrt((0.03125*8 + 0.083333333*4)/12), 0.005]

x_labels = ['0', '1', '2']

n_groups = len(x_labels)
x = [i+1 for i in range(n_groups)]

fig, ax = plt.subplots()

index = np.arange(n_groups) + 1
bar_width = 0.3

rects1 = plt.bar(index , item_scores, bar_width,
                 yerr=item_errors,
                 capsize=5,
                 color='w',
                 edgecolor='black',
                 hatch='x',
                 fill=True,
                 label=r'Q1: Item information')

rects2 = plt.bar(index + bar_width, query_scores, bar_width,
                 yerr=query_errors,
                 capsize=5,
                 color='w',
                 edgecolor='black',
                 label=r'Q2: Query information')


plt.xticks([i+1+bar_width/2 for i in range(n_groups)], x_labels, fontsize=font_size)
#plt.ylabel(r'Scores',fontsize=font_size)
plt.xlabel(r'Q3: Usefulness',fontsize=font_size)

plt.ylim(ymax=2, ymin=0.0)
#plt.legend(loc='upper left')
plt.tight_layout()

fig.savefig('./cellphone_user_score_plot.pdf')
#plt.show()

==> figure/scripts/Electronics/dynamic_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex = True)



lineWidth = 1.5
markerSize = 12

best_model = [0.002, 0.382, 0.377, 0.371, 0.377, 0.366, 0.351, 0.297, 0.297, 0.247, 0.202]
n_groups = len(best_model)
x = np.array([0.1*i  for i in xrange(n_groups)])

fig, ax = plt.subplots()

plt.plot(x, best_model, 'r', marker='v', label = r'DREM', lw = lineWidth, ms = markerSize)

# Tweak spacing to prevent clipping of ylabel
plt.subplots_adjust(left=0.2, bottom=0.15)
#plt.legend()
plt.xlabel(r'Dynamic Relation Weight $\lambda$')
plt.xticks(x)
#plt.yticks([0.1*i for i in xrange(11)],('0%','10%','20%','30%','40%','50%','60%','70%','80%','90%','100%'))
plt.ylim(ymax=0.390, ymin=0.180)
plt.xlim(xmax=1.0, xmin=0.0)
#plt.xlim(xmax=1.0)
plt.ylabel('MAP')
plt.grid(True)
plt.tight_layout()

fig.savefig('./e_dynamic_plot.pdf')
#plt.show()

==> figure/scripts/Electronics/embed_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex = True)



n_groups = 11
lineWidth = 1.5
markerSize = 12

best_model = [0.353,0.366,0.356,0.362,0.357]
HEM = [0.253,0.243,0.270,0.308,0.278]
LSE = [0.193,0.222,0.220,0.233,0.199]

fig, ax = plt.subplots()

x = [100,200,300,400,500]
plt.plot(x, best_model, 'r', marker='v', label = r'DREM', lw = lineWidth, ms = markerSize)
plt.plot( x, HEM, 'b' , marker='s', label = 'HEM', lw = lineWidth, ms = markerSize, ls = '--' )
plt.plot( x, LSE, 'g' , marker='o', label = 'LSE', lw = lineWidth, ms = markerSize, ls = '--' )

# Tweak spacing to prevent clipping of ylabel
plt.subplots_adjust(left=0.2, bottom=0.15)
#plt.legend()
plt.xlabel(r'Embedding size $\alpha$')
plt.xticks(x)
#plt.yticks([0.1*i for i in xrange(11)],('0%','10%','20%','30%','40%','50%','60%','70%','80%','90%','100%'))
plt.ylim(ymax=0.380, ymin=0.180)
plt.xlim(xmax=505, xmin=95)
#plt.xlim(xmax=1.0)
plt.ylabel('MAP')
plt.grid(True)
plt.tight_layout()

fig.savefig('./e_embed_plot.pdf')
#plt.show()

==> figure/scripts/Electronics/user_count_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib

font_size = 18
matplotlib.rcParams.update({'font.size': font_size})
matplotlib.rc('text', usetex = True)
fig, ax = plt.subplots()


labels = ['Q1$^+$, Q2$^+$', 'Q1$^-$ ,Q2$^+$', 'Q1$^+$, Q2$^-$', 'Q1$^-$, Q2$^-$']
usefulness = (r'0',r'1',r'2')
segments = 4

count_mat = np.array([
        [5, 29, 0], # <Q1,Q2> = <1,1>
        [0, 0, 0], # <Q1,Q2> = <0,1>
        [14, 0, 0], # <Q1,Q2> = <1,0>
        [2, 0, 0] # <Q1,Q2> = <0,0>
])
count_mat_t = count_mat.transpose()
percentages = ((count_mat_t / (np.sum(count_mat_t, axis=1)+0.000000001)[:, np.newaxis]) * 100 + 0.4).astype(int)
data = percentages.transpose()


# generate some multi-dimensional data & arbitrary labels
#data = 3 + 10* np.random.rand(segments, len(usefulness))
y_pos = np.arange(len(usefulness))

#fig = plt.figure(figsize=(10,8))
#ax = fig.add_subplot(111)

colors ='gbyr'
hatchs = '-+x\\'
patch_handles = []
left = np.zeros(len(usefulness)) # left alignment of data starts at zero
for i, d in enumerate(data):
    patch_handles.append(ax.barh(y_pos, d, 0.5,
      color=colors[i%len(colors)],
      edgecolor='k',
      #hatch=hatchs[i%len(hatchs)],
      alpha=0.5,
      align='center', 
      label=labels[i],
      left=left))
    # accumulate the left-hand offsets
    left += d

# go through all of the bar segments and annotate
for j in range(len(patch_handles)):
    for i, patch in enumerate(patch_handles[j].get_children()):
        if percentages[i,j] >= 5:
            bl = patch.get_xy()
            x = 0.5*patch.get_width() + bl[0]
            y = 0.35*patch.get_height() + bl[1]
            ax.text(x,y, r'%d' % (percentages[i,j]) + '\%', ha='center', fontsize=(font_size-4))

for i in range(len(usefulness)):
  if np.sum(count_mat_t[i:]) > 0:
    continue
  ax.barh(i, 100, 0.5,
      edgecolor='k',
      color='w',
      hatch='\\',
      alpha=0.5,
      align='center')


ax.set_yticks(y_pos)
ax.set_yticklabels(usefulness)
ax.get_xaxis().set_visible(False)
plt.xlim(xmax=100)
plt.ylim(ymax=3, ymin=-0.5)
plt.ylabel(r'Q3: Usefulness',fontsize=font_size)

ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.05),
          ncol=2, fancybox=True, shadow=True)

plt.tight_layout()
fig.savefig('./electronic_user_count_plot.pdf')
#plt.show()

==> figure/scripts/Electronics/user_score_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib

font_size = 18
matplotlib.rcParams.update({'font.size': font_size})
matplotlib.rc('text', usetex = True)


item_scores = [0.7619, 1.3103, 0]
item_errors = [0.3658, 0.3575, 0]

query_scores = [0.1429, 1.0172, 0]
query_errors = [0.2736, 0.4251, 0]

x_labels = ['0', '1', '2']

n_groups = len(x_labels)
x = [i+1 for i in range(n_groups)]

fig, ax = plt.subplots()

index = np.arange(n_groups) + 1
bar_width = 0.3

rects1 = plt.bar(index, item_scores, bar_width,
                 yerr=item_errors,
                 capsize=5,
                 color='w',
                 edgecolor='black',
                 hatch='x',
                 fill=True,
                 label=r'Q1: Item information')

rects2 = plt.bar(index + bar_width, query_scores, bar_width,
                 yerr=query_errors,
                 capsize=5,
                 color='w',
                 edgecolor='black',
                 label=r'Q2: Query information')


plt.xticks([i+1+bar_width/2 for i in range(n_groups)], x_labels, fontsize=font_size)
#plt.ylabel(r'Scores',fontsize=font_size)
plt.xlabel(r'Q3: Usefulness',fontsize=font_size)

plt.ylim(ymax=2, ymin=0.0)
#plt.legend(loc='upper left')
plt.tight_layout()

fig.savefig('./electronic_user_score_plot.pdf')
#plt.show()

==> figure/scripts/Kindle/dynamic_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex = True)


n_groups = 11
lineWidth = 1.5
markerSize = 12

best_model = [0.004, 0.041, 0.048, 0.054, 0.056, 0.057, 0.057, 0.055, 0.048, 0.041, 0.034]
n_groups = len(best_model)
x = np.array([0.1*i  for i in xrange(n_groups)])

fig, ax = plt.subplots()

plt.plot(x, best_model, 'r', marker='v', label = r'DREM', lw = lineWidth, ms = markerSize)

# Tweak spacing to prevent clipping of ylabel
plt.subplots_adjust(left=0.2, bottom=0.15)
#plt.legend()
plt.xlabel(r'Dynamic Relation Weight $\lambda$')
plt.xticks(x)
#plt.yticks([0.1*i for i in xrange(11)],('0%','10%','20%','30%','40%','50%','60%','70%','80%','90%','100%'))
plt.ylim(ymax=0.065, ymin=0.000)
plt.xlim(xmax=1.0, xmin=0.0)
#plt.xlim(xmax=1.0)
plt.ylabel('MAP')
plt.grid(True)
plt.tight_layout()

fig.savefig('./k_dynamic_plot.pdf')
#plt.show()

==> figure/scripts/Kindle/embed_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex = True)


n_groups = 11
lineWidth = 1.5
markerSize = 12

best_model = [0.053,0.056,0.057,0.057,0.056]
HEM= [0.029,0.028,0.027,0.027,0.027]
LSE = [0.005,0.005,0.006,0.005,0.006]

fig, ax = plt.subplots()

x = [100,200,300,400,500]
plt.plot(x, best_model, 'r', marker='v', label = r'DREM', lw = lineWidth, ms = markerSize)
plt.plot( x, HEM, 'b' , marker='s', label = 'HEM', lw = lineWidth, ms = markerSize, ls = '--' )
plt.plot( x, LSE, 'g' , marker='o', label = 'LSE', lw = lineWidth, ms = markerSize, ls = '--' )

# Tweak spacing to prevent clipping of ylabel
plt.subplots_adjust(left=0.2, bottom=0.15)
#plt.legend()
plt.xlabel(r'Embedding size $\alpha$')
plt.xticks(x)
#plt.yticks([0.1*i for i in xrange(11)],('0%','10%','20%','30%','40%','50%','60%','70%','80%','90%','100%'))
plt.ylim(ymax=0.065, ymin=0.000)
plt.xlim(xmax=505, xmin=95)
#plt.xlim(xmax=1.0)
plt.ylabel('MAP')
plt.grid(True)
plt.tight_layout()

fig.savefig('./k_embed_plot.pdf')
#plt.show()

==> figure/scripts/Kindle/user_count_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib

font_size = 18
matplotlib.rcParams.update({'font.size': font_size})
matplotlib.rc('text', usetex = True)
fig, ax = plt.subplots()


labels = ['Q1$^+$, Q2$^+$', 'Q1$^-$ ,Q2$^+$', 'Q1$^+$, Q2$^-$', 'Q1$^-$, Q2$^-$']
usefulness = (r'0',r'1',r'2')
segments = 4

count_mat = np.array([
        [6, 15, 0], # <Q1,Q2> = <1,1>
        [0, 0, 0], # <Q1,Q2> = <0,1>
        [18, 9, 0], # <Q1,Q2> = <1,0>
        [2, 0, 0] # <Q1,Q2> = <0,0>
])
count_mat_t = count_mat.transpose()
percentages = ((count_mat_t / (np.sum(count_mat_t, axis=1)+0.000000001)[:, np.newaxis]) * 100 + 0.5).astype(int)
data = percentages.transpose()


# generate some multi-dimensional data & arbitrary labels
#data = 3 + 10* np.random.rand(segments, len(usefulness))
y_pos = np.arange(len(usefulness))

#fig = plt.figure(figsize=(10,8))
#ax = fig.add_subplot(111)

colors ='gbyr'
hatchs = '-+x\\'
patch_handles = []
left = np.zeros(len(usefulness)) # left alignment of data starts at zero
for i, d in enumerate(data):
    patch_handles.append(ax.barh(y_pos, d, 0.5,
      color=colors[i%len(colors)],
      edgecolor='k',
      #hatch=hatchs[i%len(hatchs)],
      alpha=0.5,
      align='center', 
      label=labels[i],
      left=left))
    # accumulate the left-hand offsets
    left += d

# go through all of the bar segments and annotate
for j in range(len(patch_handles)):
    for i, patch in enumerate(patch_handles[j].get_children()):
        if percentages[i,j] >= 5:
            bl = patch.get_xy()
            x = 0.5*patch.get_width() + bl[0]
            y = 0.35*patch.get_height() + bl[1]
            ax.text(x,y, r'%d' % (percentages[i,j]) + '\%', ha='center', fontsize=(font_size-4))

for i in range(len(usefulness)):
  if np.sum(count_mat_t[i:]) > 0:
    continue
  ax.barh(i, 100, 0.5,
      edgecolor='k',
      color='w',
      hatch='\\',
      alpha=0.5,
      align='center')


ax.set_yticks(y_pos)
ax.set_yticklabels(usefulness)
ax.get_xaxis().set_visible(False)
plt.xlim(xmax=100)
plt.ylim(ymax=3, ymin=-0.5)
plt.ylabel(r'Q3: Usefulness',fontsize=font_size)

ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.05),
          ncol=2, fancybox=True, shadow=True)

plt.tight_layout()
fig.savefig('./kindle_user_count_plot.pdf')
#plt.show()

==> figure/scripts/Kindle/user_score_plot.py <==
"""
Bar chart demo with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib

font_size = 18
matplotlib.rcParams.update({'font.size': font_size})
matplotlib.rc('text', usetex = True)


item_scores = [0.6923, 1.0833, 0]
item_errors = [0.3125, 0.2616, 0]

query_scores = [0.1346, 0.3958, 0]
query_errors = [0.2616, 0.3529, 0]

x_labels = ['0', '1', '2']

n_groups = len(x_labels)
x = [i+1 for i in range(n_groups)]

fig, ax = plt.subplots()

index = np.arange(n_groups) + 1
bar_width = 0.3

rects1 = plt.bar(index, item_scores, bar_width,
                 yerr=item_errors,
                 capsize=5,
                 color='w',
                 edgecolor='black',
                 hatch='x',
                 fill=True,
                 label=r'Q1: Item information')

rects2 = plt.bar(index + bar_width, query_scores, bar_width,
                 yerr=query_errors,
                 capsize=5,
                 color='w',
                 edgecolor='black',
                 label=r'Q2: Query information')


plt.xticks([i+1+bar_width/2 for i in range(n_groups)], x_labels, fontsize=font_size)
#plt.ylabel(r'Scores',fontsize=font_size)
plt.xlabel(r'Q3: Usefulness',fontsize=font_size)

plt.ylim(ymax=2, ymin=0.0)
#plt.legend(loc='upper left')
plt.tight_layout()

fig.savefig('./kindle_user_score_plot.pdf')
#plt.show()
